The dipole ellipse from vector-like leptons at next-to-leading order

We consider the SM extended by a 4th generation of vector-like leptons. This model generates strongly correlated contributions to the lepton masses, Higgs couplings and dipole moments. At leading order the Higgs coupling restricts the magnetic and electric dipole moments to an ellipse. Here we compute the one-loop corrections to the Higgs coupling and two-loop corrections to the dipole moments to obtain the correlation at next-to-leading order using the framework of SMEFT. In addition we resum the leading logarithmic corrections from SM couplings through the SMEFT renormalisation group equations. With these results we compute the RG improved correlation at NLO and discuss the implications for the muon, electron and tau correlations. Specifically, for the muon we find that the corrections contract the ellipse such that a larger part of parameter space becomes compatible with the updated SM value of the muon magnetic moment.

==> anc/CeB.total.m <==
(3*gY*lambar*lamE[j]*lamL[i])/(128*mL^2*Pi^2*Sqrt[r]) + 
 (gY*hbar*lamE[j]*lamL[i]*((Abs[lamE[1]]^2 + Abs[lamE[2]]^2 + Abs[lamE[3]]^2)*
     Conjugate[lam]*(2/Sqrt[r] + Pi^2*((2*Sqrt[r])/3 + 
        (-4 + 3*r)/(6*r^(5/2))) + (3/(-1 + Sqrt[r]) + 3/(1 + Sqrt[r]) - 
        (2*(-4 + 2*r + 5*r^2))/r^(5/2))*Itil[0, r] + 
      ((3*(-11 + 20*Sqrt[r]))/(8*(-1 + 2*Sqrt[r])^2) + (3*(11 + 20*Sqrt[r]))/
         (8*(1 + 2*Sqrt[r])^2) + (-4 + r)/r^(5/2))*Itil[r, r] + 
      (3/(2*(-1 + 2*Sqrt[r])) + 3/(2*(1 + 2*Sqrt[r])) + 2/Sqrt[r])*Log[r] + 
      (3/(2*(-1 + Sqrt[r])) + 3/(2*(1 + Sqrt[r])) + (3*(-11 + 20*Sqrt[r]))/
         (16*(-1 + 2*Sqrt[r])^2) + (3*(11 + 20*Sqrt[r]))/
         (16*(1 + 2*Sqrt[r])^2) - 5/Sqrt[r])*Log[r]^2) + 
    Abs[lam]^2*Conjugate[lam]*(-6/Sqrt[r] + 
      Pi^2*(Sqrt[r]/2 + (2 + r)/(2*r^(3/2))) + 
      (9/(-1 + Sqrt[r]) + 9/(1 + Sqrt[r]) - (6*(1 + 2*r))/r^(3/2))*
       Itil[0, r] + (1/(4*(-2 + Sqrt[r])^2) - 13/(6*(-2 + Sqrt[r])) - 
        (-1 + Sqrt[r])^(-2) - 5/(6*(-1 + Sqrt[r])) + (1 + Sqrt[r])^(-2) - 
        5/(6*(1 + Sqrt[r])) - 1/(4*(2 + Sqrt[r])^2) - 13/(6*(2 + Sqrt[r])) - 
        3/Sqrt[r])*Itil[r, 1] + ((-1 + Sqrt[r])^(-2) + 1/(6*(-1 + Sqrt[r])) - 
        (1 + Sqrt[r])^(-2) + 1/(6*(1 + Sqrt[r])) + (-7 + 20*Sqrt[r])/
         (24*(-1 + 2*Sqrt[r])^2) + (7 + 20*Sqrt[r])/(24*(1 + 2*Sqrt[r])^2) + 
        3/Sqrt[r])*Itil[r, r] + (-2/(-2 + Sqrt[r]) - 3/(-1 + Sqrt[r]) - 
        3/(1 + Sqrt[r]) - 2/(2 + Sqrt[r]) - 1/(2*(-1 + 2*Sqrt[r])) - 
        1/(2*(1 + 2*Sqrt[r])) + 6/Sqrt[r])*Log[r] + 
      (1/(2*(-2 + Sqrt[r])^2) - 23/(6*(-2 + Sqrt[r])) + 
        19/(6*(-1 + Sqrt[r])) + 19/(6*(1 + Sqrt[r])) - 
        1/(2*(2 + Sqrt[r])^2) - 23/(6*(2 + Sqrt[r])) + 
        (-7 + 20*Sqrt[r])/(48*(-1 + 2*Sqrt[r])^2) + (7 + 20*Sqrt[r])/
         (48*(1 + 2*Sqrt[r])^2) - 3/Sqrt[r])*Log[r]^2) + 
    Abs[lambar]^2*Conjugate[lam]*(9/(2*(-1 + Sqrt[r])^2) + 
      7/(2*(-1 + Sqrt[r])) - 9/(2*(1 + Sqrt[r])^2) + 7/(2*(1 + Sqrt[r])) - 
      4/Sqrt[r] - 224*Sqrt[r] + Pi^2*((8 + 35*r)/(6*r^(3/2)) + 
        (-47*Sqrt[r] - 2*r^(3/2))/6) + (-12/(-1 + Sqrt[r])^2 - 
        27/(-1 + Sqrt[r]) + 12/(1 + Sqrt[r])^2 - 27/(1 + Sqrt[r]) + 
        204*Sqrt[r] + (3*(-12 + 5*r))/r^(3/2))*Itil[0, r] + 
      (25/(4*(-2 + Sqrt[r])^2) - 251/(3*(-2 + Sqrt[r])) - 
        (-1 + Sqrt[r])^(-2) - 16/(3*(-1 + Sqrt[r])) + (1 + Sqrt[r])^(-2) - 
        16/(3*(1 + Sqrt[r])) - 25/(4*(2 + Sqrt[r])^2) - 
        251/(3*(2 + Sqrt[r])) + 16/Sqrt[r] - 202*Sqrt[r])*Itil[r, 1] + 
      ((-1 + Sqrt[r])^(-2) + 14/(3*(-1 + Sqrt[r])) - (1 + Sqrt[r])^(-2) + 
        14/(3*(1 + Sqrt[r])) + (13*(-7 + 20*Sqrt[r]))/
         (24*(-1 + 2*Sqrt[r])^2) + (13*(7 + 20*Sqrt[r]))/
         (24*(1 + 2*Sqrt[r])^2) - (2*(-14 + 3*r))/r^(3/2))*Itil[r, r] + 
      (48/Sqrt[r] + 48*Sqrt[r])*L[mL] + 
      (-50/(-2 + Sqrt[r]) - 23/(8*(-1 + Sqrt[r])^2) + 
        23/(8*(1 + Sqrt[r])^2) - 50/(2 + Sqrt[r]) - 13/(2*(-1 + 2*Sqrt[r])) - 
        13/(2*(1 + 2*Sqrt[r])) + (-163 - 308*Sqrt[r] - 154*r)/
         (4*(1 + Sqrt[r])^3) + (-163 + 308*Sqrt[r] - 154*r)/
         (4*(-1 + Sqrt[r])^3) - 20/Sqrt[r] - 176*Sqrt[r])*Log[r] + 
      (25/(2*(-2 + Sqrt[r])^2) - 929/(6*(-2 + Sqrt[r])) - 
        6/(-1 + Sqrt[r])^2 - 493/(12*(-1 + Sqrt[r])) + 6/(1 + Sqrt[r])^2 - 
        493/(12*(1 + Sqrt[r])) - 25/(2*(2 + Sqrt[r])^2) - 
        929/(6*(2 + Sqrt[r])) + (13*(-7 + 20*Sqrt[r]))/
         (48*(-1 + 2*Sqrt[r])^2) + (13*(7 + 20*Sqrt[r]))/
         (48*(1 + 2*Sqrt[r])^2) + 10/Sqrt[r] - 100*Sqrt[r])*Log[r]^2) + 
    lam*lambar^2*(9/(2*(-1 + Sqrt[r])^2) + 9/(2*(-1 + Sqrt[r])) - 
      9/(2*(1 + Sqrt[r])^2) + 9/(2*(1 + Sqrt[r])) + 168/Sqrt[r] - 
      132*Sqrt[r] + Pi^2*(-8*r^(3/2) + (-16 + 11*r)/r^(3/2)) + 
      (-12/(-1 + Sqrt[r])^2 - 72/(-1 + Sqrt[r]) + 12/(1 + Sqrt[r])^2 - 
        72/(1 + Sqrt[r]) + 240*Sqrt[r] + (24*(3 + 4*r))/r^(3/2))*Itil[0, r] + 
      (11/(2*(-2 + Sqrt[r])^2) - 230/(3*(-2 + Sqrt[r])) - 
        5/(2*(-1 + Sqrt[r])^2) - 13/(3*(-1 + Sqrt[r])) + 
        5/(2*(1 + Sqrt[r])^2) - 13/(3*(1 + Sqrt[r])) - 
        11/(2*(2 + Sqrt[r])^2) - 230/(3*(2 + Sqrt[r])) + 18/Sqrt[r] - 
        192*Sqrt[r])*Itil[r, 1] + (5/(2*(-1 + Sqrt[r])^2) + 
        8/(3*(-1 + Sqrt[r])) - 5/(2*(1 + Sqrt[r])^2) + 8/(3*(1 + Sqrt[r])) + 
        (5*(-31 + 68*Sqrt[r]))/(12*(-1 + 2*Sqrt[r])^2) + 
        (5*(31 + 68*Sqrt[r]))/(12*(1 + 2*Sqrt[r])^2) - 
        (6*(-4 + 3*r))/r^(3/2))*Itil[r, r] + (-96/Sqrt[r] - 24*Sqrt[r])*
       L[mL] + (-44/(-2 + Sqrt[r]) - 27/(8*(-1 + Sqrt[r])^2) + 
        27/(8*(1 + Sqrt[r])^2) - 44/(2 + Sqrt[r]) - 5/(-1 + 2*Sqrt[r]) - 
        5/(1 + 2*Sqrt[r]) - 120/Sqrt[r] - 156*Sqrt[r] - 
        (9*(17 - 32*Sqrt[r] + 16*r))/(4*(-1 + Sqrt[r])^3) - 
        (9*(17 + 32*Sqrt[r] + 16*r))/(4*(1 + Sqrt[r])^3))*Log[r] + 
      (11/(-2 + Sqrt[r])^2 - 427/(3*(-2 + Sqrt[r])) - 6/(-1 + Sqrt[r])^2 - 
        389/(6*(-1 + Sqrt[r])) + 6/(1 + Sqrt[r])^2 - 389/(6*(1 + Sqrt[r])) - 
        11/(2 + Sqrt[r])^2 - 427/(3*(2 + Sqrt[r])) + (5*(-31 + 68*Sqrt[r]))/
         (24*(-1 + 2*Sqrt[r])^2) + (5*(31 + 68*Sqrt[r]))/
         (24*(1 + 2*Sqrt[r])^2) + 60/Sqrt[r] - 72*Sqrt[r])*Log[r]^2) + 
    (Abs[lamL[1]]^2 + Abs[lamL[2]]^2 + Abs[lamL[3]]^2)*Conjugate[lam]*
     (-6/Sqrt[r] + 4*Sqrt[r] + Pi^2*((3 - 2*r)/(3*r^(3/2)) + 
        (-3*r^(3/2) + 4*r^(5/2))/6) + (3/(-1 + Sqrt[r]) + 3/(1 + Sqrt[r]) - 
        (2*(3 + r))/r^(3/2) - 2*(Sqrt[r] + 4*r^(3/2)))*Itil[0, r] + 
      (-3/(4*(-2 + Sqrt[r])^2) + 15/(2*(-2 + Sqrt[r])) + 
        3/(4*(2 + Sqrt[r])^2) + 15/(2*(2 + Sqrt[r])) - 3/Sqrt[r] + 
        5*Sqrt[r] + 4*r^(3/2))*Itil[r, 1] + 
      (6/(-2 + Sqrt[r]) + 6/(2 + Sqrt[r]) + 6/Sqrt[r] + 8*Sqrt[r])*Log[r] + 
      (-3/(2*(-2 + Sqrt[r])^2) + 27/(2*(-2 + Sqrt[r])) + 
        3/(2*(-1 + Sqrt[r])) + 3/(2*(1 + Sqrt[r])) + 3/(2*(2 + Sqrt[r])^2) + 
        27/(2*(2 + Sqrt[r])) - 3/Sqrt[r] + 8*Sqrt[r])*Log[r]^2) + 
    Conjugate[lam]^2*Conjugate[lambar]*(-8 + Pi^2*((3 - 2*r)/6 + 4/(3*r)) - 
      4/(-1 + r) + (12 + 18/(-1 + r) - 12/r)*Itil[0, r] + 
      (-10 + (2 - 5*r)/(3*(-1 + r)^2) - (2*(-104 + 23*r))/(3*(-4 + r)^2))*
       Itil[r, 1] + (4/r + (-1 + 4*r)/(3*(-1 + r)^2) + 
        (2*(-1 + 10*r))/(3*(-1 + 4*r)^2))*Itil[r, r] + 
      (-8 - 16/(-4 + r) - (2*(-3 + r))/(-1 + r)^2 - 2/(-1 + 4*r))*Log[r] + 
      (-4 + 16/(3*(-1 + r)) - (16*(-23 + 5*r))/(3*(-4 + r)^2) + 
        (-1 + 10*r)/(3*(-1 + 4*r)^2))*Log[r]^2) + 
    lambar*(Abs[lamL[1]]^2 + Abs[lamL[2]]^2 + Abs[lamL[3]]^2)*
     (-169 - 12/r + 2*r + Pi^2*((-12 + 61*r)/(6*r^2) + 
        (-8 - 3*r + 8*r^2 + 2*r^3)/6) + (7 + 24/(-1 + r) + (12 - 25*r)/r^2 - 
        20*r - 4*r^2)*Itil[0, r] + (6/r + (6*(-30 + 7*r))/(-4 + r)^2 + 
        2*(2 + 6*r + r^2))*Itil[r, 1] + (120 + 48/r)*L[mL] + 
      (25 + 24/(-4 + r) - 12/r + 4*r)*Log[r] + 
      (12/(-1 + r) + 6/r + (47 + 8*r)/2 + (6*(-56 + 13*r))/(-4 + r)^2)*
       Log[r]^2) + lambar*(Abs[lamE[1]]^2 + Abs[lamE[2]]^2 + Abs[lamE[3]]^2)*
     ((-137 - 480*r)/4 - 2/r + Pi^2*((-2 - 2*r + 3*r^2)/(6*r^3) + 
        (44 - 97*r + 96*r^2)/6) + (-47 - 36/(-1 + r) - 96*r + 
        (4 + 8*r - 19*r^2)/r^3)*Itil[0, r] + 
      (-3/2 + (3*(-7 + 24*r))/(2*(-1 + 4*r)^2) + (2*(-1 - 3*r + 4*r^2))/r^3)*
       Itil[r, r] + 3*(37 + 16*r)*L[mL] + 
      ((107 - 144*r)/2 + 4/r + 3/(-1 + 4*r))*Log[r] + 
      ((-97 - 192*r)/4 - 18/(-1 + r) - 4/r + (3*(-7 + 24*r))/
         (4*(-1 + 4*r)^2))*Log[r]^2) + lambar*Abs[lambar]^2*
     (36/r + (18*r)/(-1 + r)^2 - (3*(113 + 64*r))/2 + 
      Pi^2*((-8 + 9*r)/r^2 + (-5 - 8*r - 8*r^2)/2) + 
      ((9*(4 + 3*r))/r^2 - (24*(-3 + 5*r))/(-1 + r)^2 + 3*(17 + 40*r))*
       Itil[0, r] + ((17 - 29*r)/(3*(-1 + r)^2) + 6/r - 3*(49 + 32*r) - 
        (2*(-2150 + 503*r))/(3*(-4 + r)^2))*Itil[r, 1] + 
      (-3/2 + (3*(4 + r))/r^2 + (-13 + 25*r)/(3*(-1 + r)^2) + 
        (-127 + 640*r)/(6*(-1 + 4*r)^2))*Itil[r, r] + 
      (48/r + 6*(25 + 8*r))*L[mL] + (-184/(-4 + r) - 60/r - 11/(-1 + 4*r) - 
        3*(45 + 16*r) - (9*(7 - 13*r + 8*r^2))/(-1 + r)^3)*Log[r] + 
      (30/r - (9*(97 + 16*r))/4 - (2*(-139 + 175*r))/(3*(-1 + r)^2) + 
        (-127 + 640*r)/(12*(-1 + 4*r)^2) - (2*(-4024 + 937*r))/
         (3*(-4 + r)^2))*Log[r]^2) + lambar*Abs[lam]^2*
     ((-347 - 192*r)/2 + 36/r + (2*(1 + 8*r))/(-1 + r)^2 + 
      Pi^2*((-48 + 49*r)/(6*r^2) + (-18 - 25*r - 24*r^2)/6) + 
      ((-24*(-3 + 5*r))/(-1 + r)^2 + (3*(12 + 13*r))/r^2 + 3*(19 + 40*r))*
       Itil[0, r] + (6/r - (10*(-2 + 5*r))/(3*(-1 + r)^2) - 8*(19 + 12*r) - 
        (4*(-1093 + 256*r))/(3*(-4 + r)^2))*Itil[r, 1] + 
      (-3/2 - (4*(-3 + r))/r^2 + (10*(-1 + 4*r))/(3*(-1 + r)^2) + 
        (-163 + 784*r)/(6*(-1 + 4*r)^2))*Itil[r, r] + 
      (48/r + 6*(25 + 8*r))*L[mL] + (-139 - 184/(-4 + r) - 60/r - 48*r - 
        11/(-1 + 4*r) + (-69 + 127*r - 76*r^2)/(-1 + r)^3)*Log[r] + 
      ((-881 - 144*r)/4 + (281 - 353*r)/(3*(-1 + r)^2) + 30/r + 
        (-163 + 784*r)/(12*(-1 + 4*r)^2) - (2*(-4096 + 955*r))/
         (3*(-4 + r)^2))*Log[r]^2)))/(12288*mE*mL*Pi^4)


==> anc/CeH.total.m <==
(lambar*lamE[j]*lamL[i])/(mL^2*Sqrt[r]) + 
 hbar*((lambar*(Abs[lamL[1]]^2 + Abs[lamL[2]]^2 + Abs[lamL[3]]^2)*
     (-5/2 + 4*L[mL])*lamE[j]*lamL[i])/(16*mE*mL*Pi^2) + 
   (lambar*(Abs[lamE[1]]^2 + Abs[lamE[2]]^2 + Abs[lamE[3]]^2)*lamE[j]*lamL[i]*
     (-17/8 + (7*L[mL])/2 + (7*Log[r])/4))/(16*mE*mL*Pi^2) + 
   (lambar*Conjugate[lam]*Conjugate[lambar]*lamE[j]*lamL[i]*
     (3/(4*(-1 + Sqrt[r])^2) + 3/(4*(-1 + Sqrt[r])) - 3/(4*(1 + Sqrt[r])^2) + 
      3/(4*(1 + Sqrt[r])) + (-9/(16*(-1 + Sqrt[r])^2) + 
        9/(16*(1 + Sqrt[r])^2) + (-7 - 8*Sqrt[r] - 4*r)/(8*(1 + Sqrt[r])^3) + 
        (-7 + 8*Sqrt[r] - 4*r)/(8*(-1 + Sqrt[r])^3))*Log[r]))/
    (16*mE*mL*Pi^2) + (lambar*(Abs[lam]^2 + Abs[lambar]^2)*lamE[j]*lamL[i]*
     (-7/4 + (3*r)/(-1 + r)^2 + 3*L[mL] + 
      (3/2 - (3*(-1 + 3*r))/(2*(-1 + r)^3))*Log[r]))/(16*mE*mL*Pi^2) + 
   (lam*lambar^2*lamE[j]*lamL[i]*(3/(4*(-1 + Sqrt[r])^2) + 
      3/(4*(-1 + Sqrt[r])) - 3/(4*(1 + Sqrt[r])^2) + 3/(4*(1 + Sqrt[r])) + 
      4/Sqrt[r] + 2*Sqrt[r] + (-8/Sqrt[r] - 4*Sqrt[r])*L[mL] + 
      (-9/(16*(-1 + Sqrt[r])^2) + 9/(16*(1 + Sqrt[r])^2) - 2*Sqrt[r] + 
        (1 - 8*Sqrt[r] + 4*r)/(8*(-1 + Sqrt[r])^3) + (1 + 8*Sqrt[r] + 4*r)/
         (8*(1 + Sqrt[r])^3))*Log[r]))/(16*mE*mL*Pi^2))


==> anc/CeW.total.m <==
(gW*lambar*lamE[j]*lamL[i])/(128*mL^2*Pi^2*Sqrt[r]) + 
 (gW*hbar*lamE[j]*lamL[i]*(lam*lambar^2*(Pi^2*(5/Sqrt[r] - 2*Sqrt[r]) + 
      3/(-1 + Sqrt[r])^2 + 3/(-1 + Sqrt[r]) - 3/(1 + Sqrt[r])^2 + 
      3/(1 + Sqrt[r]) + 96/Sqrt[r] + 12*Sqrt[r] + 
      (12/(-1 + Sqrt[r])^2 - 12/(-1 + Sqrt[r]) - 12/(1 + Sqrt[r])^2 - 
        12/(1 + Sqrt[r]) + (24*(-3 + r))/r^(3/2))*Itil[0, r] + 
      (25/(6*(-2 + Sqrt[r])) - 5/(2*(-1 + Sqrt[r])^2) + 
        1/(3*(-1 + Sqrt[r])) + 5/(2*(1 + Sqrt[r])^2) + 1/(3*(1 + Sqrt[r])) + 
        25/(6*(2 + Sqrt[r])) + 3/Sqrt[r])*Itil[r, 1] + 
      (5/(2*(-1 + Sqrt[r])^2) - 2/(-1 + Sqrt[r]) - 5/(2*(1 + Sqrt[r])^2) - 
        2/(1 + Sqrt[r]) + (177 - 364*Sqrt[r])/(4*(-1 + 2*Sqrt[r])^2) + 
        (-177 - 364*Sqrt[r])/(4*(1 + 2*Sqrt[r])^2) + (6*(12 + 7*r))/r^(3/2))*
       Itil[r, r] + (-48/Sqrt[r] - 24*Sqrt[r])*L[mL] + 
      (-9/(4*(-1 + Sqrt[r])^2) + 9/(4*(1 + Sqrt[r])^2) + 5/(-1 + 2*Sqrt[r]) + 
        5/(1 + 2*Sqrt[r]) - 72/Sqrt[r] - 12*Sqrt[r] + 
        (61 - 128*Sqrt[r] + 64*r)/(2*(-1 + Sqrt[r])^3) + 
        (61 + 128*Sqrt[r] + 64*r)/(2*(1 + Sqrt[r])^3))*Log[r] + 
      (25/(3*(-2 + Sqrt[r])) + 6/(-1 + Sqrt[r])^2 - 65/(6*(-1 + Sqrt[r])) - 
        6/(1 + Sqrt[r])^2 - 65/(6*(1 + Sqrt[r])) + 25/(3*(2 + Sqrt[r])) + 
        (177 - 364*Sqrt[r])/(8*(-1 + 2*Sqrt[r])^2) + (-177 - 364*Sqrt[r])/
         (8*(1 + 2*Sqrt[r])^2) + 36/Sqrt[r])*Log[r]^2) + 
    Abs[lambar]^2*Conjugate[lam]*(3/(-1 + Sqrt[r])^2 + 2/(-1 + Sqrt[r]) - 
      3/(1 + Sqrt[r])^2 + 2/(1 + Sqrt[r]) + 76/Sqrt[r] + 
      Pi^2*((4 + 27*r)/(6*r^(3/2)) + (-7*Sqrt[r] - 6*r^(3/2))/6) + 
      (12/(-1 + Sqrt[r])^2 - 3/(-1 + Sqrt[r]) - 12/(1 + Sqrt[r])^2 - 
        3/(1 + Sqrt[r]) + 12*Sqrt[r] + (3*(-28 + 5*r))/r^(3/2))*Itil[0, r] + 
      (-13/(12*(-2 + Sqrt[r])) - (-1 + Sqrt[r])^(-2) + 4/(3*(-1 + Sqrt[r])) + 
        (1 + Sqrt[r])^(-2) + 4/(3*(1 + Sqrt[r])) - 13/(12*(2 + Sqrt[r])) - 
        5/(2*Sqrt[r]) - 6*Sqrt[r])*Itil[r, 1] + 
      ((-1 + Sqrt[r])^(-2) - 2/(-1 + Sqrt[r]) - (1 + Sqrt[r])^(-2) - 
        2/(1 + Sqrt[r]) + (449 - 924*Sqrt[r])/(8*(-1 + 2*Sqrt[r])^2) + 
        (-449 - 924*Sqrt[r])/(8*(1 + 2*Sqrt[r])^2) + (2*(40 + 29*r))/r^(3/2))*
       Itil[r, r] + (-7/(4*(-1 + Sqrt[r])^2) + 7/(4*(1 + Sqrt[r])^2) + 
        13/(2*(-1 + 2*Sqrt[r])) + 13/(2*(1 + 2*Sqrt[r])) - 76/Sqrt[r] + 
        (64 - 134*Sqrt[r] + 67*r)/(2*(-1 + Sqrt[r])^3) + 
        (64 + 134*Sqrt[r] + 67*r)/(2*(1 + Sqrt[r])^3))*Log[r] + 
      (-13/(6*(-2 + Sqrt[r])) + 6/(-1 + Sqrt[r])^2 - 61/(12*(-1 + Sqrt[r])) - 
        6/(1 + Sqrt[r])^2 - 61/(12*(1 + Sqrt[r])) - 13/(6*(2 + Sqrt[r])) + 
        (449 - 924*Sqrt[r])/(16*(-1 + 2*Sqrt[r])^2) + (-449 - 924*Sqrt[r])/
         (16*(1 + 2*Sqrt[r])^2) + 38/Sqrt[r])*Log[r]^2) + 
    (Abs[lamE[1]]^2 + Abs[lamE[2]]^2 + Abs[lamE[3]]^2)*Conjugate[lam]*
     (-2/Sqrt[r] + 4*Sqrt[r] + Pi^2*((-4 + 3*r)/(6*r^(5/2)) - 
        (2*(-Sqrt[r] + r^(3/2)))/3) + (3/(-1 + Sqrt[r]) + 3/(1 + Sqrt[r]) + 
        4*Sqrt[r] - (2*(-4 + 3*r^2))/r^(5/2))*Itil[0, r] + 
      ((3*(-29 + 60*Sqrt[r]))/(8*(-1 + 2*Sqrt[r])^2) + (3*(29 + 60*Sqrt[r]))/
         (8*(1 + 2*Sqrt[r])^2) + (-4 - 3*r - 8*r^2)/r^(5/2))*Itil[r, r] + 
      (-3/(2*(-1 + 2*Sqrt[r])) - 3/(2*(1 + 2*Sqrt[r])) + 6/Sqrt[r] + 
        4*Sqrt[r])*Log[r] + (3/(2*(-1 + Sqrt[r])) + 3/(2*(1 + Sqrt[r])) + 
        (3*(-29 + 60*Sqrt[r]))/(16*(-1 + 2*Sqrt[r])^2) + 
        (3*(29 + 60*Sqrt[r]))/(16*(1 + 2*Sqrt[r])^2) - 7/Sqrt[r] + 2*Sqrt[r])*
       Log[r]^2) + Abs[lam]^2*Conjugate[lam]*(-2/Sqrt[r] + 4*Sqrt[r] + 
      Pi^2*((2 - r)/(6*r^(3/2)) + (-Sqrt[r] - 4*r^(3/2))/6) + 
      (9/(-1 + Sqrt[r]) + 9/(1 + Sqrt[r]) + 4*Sqrt[r] - 
        (2*(1 + 4*r))/r^(3/2))*Itil[0, r] + 
      (-7/(12*(-2 + Sqrt[r])) - (-1 + Sqrt[r])^(-2) - 1/(6*(-1 + Sqrt[r])) + 
        (1 + Sqrt[r])^(-2) - 1/(6*(1 + Sqrt[r])) - 7/(12*(2 + Sqrt[r])) - 
        7/(2*Sqrt[r]))*Itil[r, 1] + ((-1 + Sqrt[r])^(-2) - 
        1/(2*(-1 + Sqrt[r])) - (1 + Sqrt[r])^(-2) - 1/(2*(1 + Sqrt[r])) + 
        (21 - 44*Sqrt[r])/(8*(-1 + 2*Sqrt[r])^2) + (-21 - 44*Sqrt[r])/
         (8*(1 + 2*Sqrt[r])^2) + 7/Sqrt[r])*Itil[r, r] + 
      ((-1 + Sqrt[r])^(-1) + (1 + Sqrt[r])^(-1) + 1/(2*(-1 + 2*Sqrt[r])) + 
        1/(2*(1 + 2*Sqrt[r])) + 2/Sqrt[r] + 4*Sqrt[r])*Log[r] + 
      (-7/(6*(-2 + Sqrt[r])) + 19/(6*(-1 + Sqrt[r])) + 19/(6*(1 + Sqrt[r])) - 
        7/(6*(2 + Sqrt[r])) + (21 - 44*Sqrt[r])/(16*(-1 + 2*Sqrt[r])^2) + 
        (-21 - 44*Sqrt[r])/(16*(1 + 2*Sqrt[r])^2) - 1/Sqrt[r] + 2*Sqrt[r])*
       Log[r]^2) + (Abs[lamL[1]]^2 + Abs[lamL[2]]^2 + Abs[lamL[3]]^2)*
     Conjugate[lam]*(-2/Sqrt[r] + Pi^2*((1 - 2*r)/(3*r^(3/2)) + 
        (-3*r^(3/2) + 4*r^(5/2))/6) + (3/(-1 + Sqrt[r]) + 3/(1 + Sqrt[r]) + 
        (2*(-1 + r))/r^(3/2) - 2*(-Sqrt[r] + 4*r^(3/2)))*Itil[0, r] + 
      (15/(4*(-2 + Sqrt[r])) + 15/(4*(2 + Sqrt[r])) - 7/(2*Sqrt[r]) + 
        Sqrt[r] + 4*r^(3/2))*Itil[r, 1] + (2/Sqrt[r] + 4*Sqrt[r])*Log[r] + 
      (15/(2*(-2 + Sqrt[r])) + 3/(2*(-1 + Sqrt[r])) + 3/(2*(1 + Sqrt[r])) + 
        15/(2*(2 + Sqrt[r])) - 1/Sqrt[r] + 6*Sqrt[r])*Log[r]^2) + 
    lambar*Abs[lam]^2*(18 + Pi^2*((22 - 9*r)/6 + 29/(6*r)) + 36/r + 
      (2*(1 + 5*r))/(-1 + r)^2 + (9 + (12*(3 + r))/(-1 + r)^2 - 
        (3*(12 + 7*r))/r^2)*Itil[0, r] + (25/(3*(-4 + r)) + 3/r - 
        (10*(2 + r))/(3*(-1 + r)^2))*Itil[r, 1] + 
      (-9/2 + 10/(-1 + r)^2 + (213 - 896*r)/(2*(-1 + 4*r)^2) + 
        (4*(9 + 13*r))/r^2)*Itil[r, r] + 24*L[mL] + 
      (12 - 36/r + 11/(-1 + 4*r) + (4*(18 - 38*r + 17*r^2))/(-1 + r)^3)*
       Log[r] + (9/4 + 50/(3*(-4 + r)) + (83 - 11*r)/(3*(-1 + r)^2) + 18/r + 
        (213 - 896*r)/(4*(-1 + 4*r)^2))*Log[r]^2) + 
    Conjugate[lam]^2*Conjugate[lambar]*(Pi^2*((-1 - 6*r)/6 + 2/(3*r)) - 
      4/(-1 + r) + (12 + 18/(-1 + r) - 12/r)*Itil[0, r] + 
      (-6 - 14/(3*(-4 + r)) + (-2 - r)/(3*(-1 + r)^2))*Itil[r, 1] + 
      ((-1 + r)^(-2) + 8/r - (2*(-5 + 22*r))/(-1 + 4*r)^2)*Itil[r, r] + 
      ((2*(-1 + 3*r))/(-1 + r)^2 + 2/(-1 + 4*r))*Log[r] + 
      (-28/(3*(-4 + r)) + 16/(3*(-1 + r)) + (5 - 22*r)/(-1 + 4*r)^2)*
       Log[r]^2) + lambar*(Abs[lamL[1]]^2 + Abs[lamL[2]]^2 + Abs[lamL[3]]^2)*
     (-29 + 36/r + 2*r + Pi^2*((-36 + 53*r)/(6*r^2) + 
        (-8 - 3*r + 4*r^2 + 2*r^3)/6) + (15 - 12*r - 4*r^2 + (36 + 7*r)/r^2)*
       Itil[0, r] + (21/(-4 + r) + 3/r + 2*(-2 + 4*r + r^2))*Itil[r, 1] + 
      36*L[mL] + (5 - 36/r + 4*r)*Log[r] + 
      (42/(-4 + r) + 18/r + (31 + 8*r)/2)*Log[r]^2) + 
    lambar*Abs[lambar]^2*(18 + Pi^2*((7 - 4*r)/2 + 5/r) + 36/r + 
      (12*r)/(-1 + r)^2 + (15 + (12*(3 + r))/(-1 + r)^2 - (3*(12 + 7*r))/r^2)*
       Itil[0, r] + (-3 + 19/(3*(-4 + r)) + (-11 - r)/(3*(-1 + r)^2) + 3/r)*
       Itil[r, 1] + (-9/2 + (5 - r)/(-1 + r)^2 + (3*(12 + 17*r))/r^2 - 
        (11*(-19 + 80*r))/(2*(-1 + 4*r)^2))*Itil[r, r] + 24*L[mL] + 
      (12 - 36/r + 11/(-1 + 4*r) + (2*(35 - 73*r + 32*r^2))/(-1 + r)^3)*
       Log[r] + (9/4 + 38/(3*(-4 + r)) - (8*(-10 + r))/(3*(-1 + r)^2) + 
        18/r - (11*(-19 + 80*r))/(4*(-1 + 4*r)^2))*Log[r]^2) + 
    lambar*(Abs[lamE[1]]^2 + Abs[lamE[2]]^2 + Abs[lamE[3]]^2)*
     (27/2 - 2/r + Pi^2*((20 - 9*r)/6 + (-2 - 6*r + 3*r^2)/(6*r^3)) + 
      (9 + 12/(-1 + r) + (4 + 16*r - 11*r^2)/r^3)*Itil[0, r] + 
      (-9/2 - (2*(1 + 5*r))/r^3 + (3*(-21 + 88*r))/(2*(-1 + 4*r)^2))*
       Itil[r, r] + 30*L[mL] + (15 + 4/r - 3/(-1 + 4*r))*Log[r] + 
      (9/4 + 6/(-1 + r) - 4/r + (3*(-21 + 88*r))/(4*(-1 + 4*r)^2))*
       Log[r]^2)))/(12288*mE*mL*Pi^4)

